EinsteinPy: A Community Python Package for General Relativity

This paper presents EinsteinPy (version 0.3), a community-developed Python package for gravitational and relativistic astrophysics. Python is a free, easy to use a high-level programming language which has seen a huge expansion in the number of its users and developers in recent years. Specifically, a lot of recent studies show that the use of Python in Astrophysics and general physics has increased exponentially. We aim to provide a very high level of abstraction, an easy to use interface and pleasing user experience. EinsteinPy is developed keeping in mind the state of a theoretical gravitational physicist with little or no background in computer programming and trying to work in the field of numerical relativity or trying to use simulations in their research. Currently, EinsteinPy supports simulation of time-like and null geodesics and calculates trajectories in different background geometries some of which are Schwarzschild, Kerr, and KerrNewmann along with coordinate inter-conversion pipeline. It has a partially developed pipeline for plotting and visualization with dependencies on libraries like Plotly, matplotlib, etc. One of the unique features of EinsteinPy is a sufficiently developed symbolic tensor manipulation utilities which are a great tool in itself for teaching yourself tensor algebra which for many beginner students can be overwhelmingly tricky. EinsteinPy also provides few utility functions for hypersurface embedding of Schwarzschild spacetime which further will be extended to model gravitational lensing simulation.

==> figures/einsteinpy_paper.py <==
"""The following file contains generic functions to produce the plots in the einsteinpy paper."""
import os
import seaborn
import matplotlib
from pathlib import Path
import pandas as pd

import einsteinpy

einsteinpy_releases = {
    #".3": "2013/08/30",
    ".2.1": "2019/11/03",
    ".2": "2019/07/14",
    ".1": "2019/03/08",
}

# data_dir = Path(os.path.join(Path(__file__).parents[1], "data"))


def get_author_transform_mapping(repo):
    """
    Read the mailmap into a `dict` to be used to transform authors.

    Parameters
    ----------
    repo : `git.Repo`
    """

    mailmap_file = Path(repo.working_tree_dir) / ".mailmap"

    if not mailmap_file.exists():
        raise ValueError("This repo does not have a mailmap")

    with open(mailmap_file) as fd:
        mailmap_lines = fd.readlines()

    for i, line in enumerate(mailmap_lines):
        line = line.strip().lower()
        split = line.find("> ") + 1
        mailmap_lines[i] = (line[:split].strip(), line[split + 1 :].strip())[::-1]

    return dict(mailmap_lines)


def get_author_email_list(repo):
    """
    Read the mailmap and return a list of all author emails.

    Parameters
    ----------
    repo : `git.Repo`
    """
    mailmap_dict = get_author_transform_mapping(repo)
    all_emails = set([mailmap_dict[key].split("<")[1][0:-1] for key in mailmap_dict])
    # remove emails with address users.noreply.github.com
    all_good_emails = [
        this_email for this_email in all_emails if "noreply" not in this_email
    ]
    return all_good_emails


def add_releases_vs_time(ax1):
    """Adds vertical lines to a plot as a function of time with the einsteinpy release dates."""
    release_times = [pd.to_datetime(s) for s in einsteinpy_releases.values()]
    _, _, _, ymax = ax1.axis()
    ax2 = ax1.twiny()
    ax2.plot(release_times, [ymax - 1] * len(release_times), ".", alpha=0)
    ax2.set_xticks(release_times)
    ax2.set_xticklabels(einsteinpy_releases.keys())
    ax2.minorticks_off()
    ax2.set_xlabel("Version Release")
    # for this_release in release_times:
    #    ax2.axvline(this_release, color="black", linestyle="..", linewidth=0.1)


==> figures/repo_statistic_plots.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# works for
# python 3.6
# pandas 0.25
# matplotlib 3.1.1

from pandas.plotting import register_matplotlib_converters
register_matplotlib_converters()

import pytz
from git import Repo
import shutil
import tempfile
import os.path

import einsteinpy_paper

fig, axes = plt.subplots(1, 3, figsize=(15, 5.0))


datafile_url = os.path.join(sunpy_paper.data_dir, "loc_vs_time.csv")
data = pd.read_csv(datafile_url, parse_dates=True, index_col=0, comment="#")
x = pd.to_datetime(data.index, utc=True)
y1 = data["code"].values / 1000.0
y2 = data["comment"].values / 1000.0
axes[0].plot(x, y1, label="code", color="black", linestyle="-")
axes[0].plot(x, y2, label="comment", color="black", linestyle="--")

axes[0].set_ylabel("Lines (thousands)")
axes[0].set_xlabel("Year")
axes[0].set_ylim(0, 35)
axes[0].legend(loc=2, frameon=False)
axes[0].minorticks_off()

axes[0].grid(axis='y')

axes[0].xaxis.set_tick_params(labelrotation=45)
# add vertical lines for the releases
sunpy_paper.add_releases_vs_time(axes[0])


dirpath = tempfile.mkdtemp()
# grab a clean cloned repo from github
repo = Repo.clone_from("git@github.com:einsteinpy/einsteinpy.git", dirpath)

# make sure you are on the 1.0 branch
g = repo.git
g.checkout("master")

commits = list(repo.iter_commits("master"))
commit_datetime = [
    pd.to_datetime(c.committed_datetime.astimezone(pytz.utc)) for c in commits
]
authors = [f"{c.author.name} <{c.author.email}>" for c in commits]
mailmap = sunpy_paper.get_author_transform_mapping(repo)
mapped_authors = [mailmap.get(a.strip().lower(), a.strip().lower()) for a in authors]
author_names = [c.author.name.lower() for c in commits]
author_emails = [c.author.email for c in commits]
data = pd.DataFrame(data={"author": mapped_authors}, index=commit_datetime)

temp = data["author"].resample("M").apply(set)
# drop the last row since data is not full
temp.drop(temp.tail(1).index, inplace=True)

x = pd.DataFrame(data={"set": temp.values}, index=temp.index)
x["count"] = [len(v) for v in x["set"].values]


# author commits
# fig, ax1 = plt.subplots()
# x["count"].plot(ls="steps")
# plt.ylabel("Committers per month")

# sunpy_paper.add_releases_vs_time(ax1)
# plt.savefig("committers_per_month_vs_time.pdf")

# now plot cumulative authors as a function of time
a = set()
result = []
for i in range(len(x["set"].values)):
    these_authors = x["set"].values[0:i]
    a = []
    for this_set in these_authors:
        a += list(this_set)
    result.append(len(set(a)))
cum_authors = pd.Series(data=result, index=temp.index)
cum_authors.plot(color="black", linestyle="-", ax=axes[1])
axes[1].set_ylabel("Cumulative Contributors")
axes[1].set_xlabel("Year")
axes[1].minorticks_off()
axes[1].xaxis.set_tick_params(labelrotation=45)

axes[1].grid(axis='y')


sunpy_paper.add_releases_vs_time(axes[1])

# now create a plot of the number of commits versus the number of committers

author_count = data.groupby("author").apply(lambda x: len(x))
# author_count.sort_values('author', inplace=True)
bins = np.logspace(np.log10(1), np.log10(10000), 20)
author_count.hist(ax=axes[2], bins=bins, color="grey", lw=0, grid=False)
vals, bins = np.histogram(author_count.values, bins=bins)

bin_centers = np.log10(bins) + (np.log10(bins[1]) - np.log10(bins[0])) / 2.0
x = bin_centers[:-1]
y = np.log10(vals)
result = np.polyfit(x[:-4], y[:-4], deg=1)
axes[2].plot(
    10 ** x[:-2],
    10 ** (result[0] * x[:-2] + result[1]),
    label="$N^{" + "{0:0.2f}".format(result[0]) + "}$",
    color="black",
    linestyle="-",
)
axes[2].legend(frameon=False, fontsize="xx-large")
axes[2].set_yscale("log")
axes[2].set_xscale("log")
xticks = [1, 10, 100, 1000, 10000]
axes[2].set_xticks(xticks)
axes[2].set_xticklabels([str(tick) for tick in xticks])

yticks = [1, 10, 100]
axes[2].set_yticks(xticks)
axes[2].set_yticklabels([str(tick) for tick in yticks])
axes[2].set_ylim(0.8, 100)
axes[2].set_xlim(1, 20000)

axes[2].set_ylabel("Number of Contributors")
axes[2].set_xlabel("Number of Commits")

axes[2].set_title("")
plt.savefig("dev_meta.pdf")

shutil.rmtree(dirpath)


==> figures/repo_statistics.py <==
from git import Repo
import datetime
import shutil
import tempfile
import os.path
import pytz
import pandas as pd


import einsteinpy_paper

dirpath = tempfile.mkdtemp()
# grab a clean cloned repo from github
repo = Repo.clone_from("git@github.com:einsteinpy/einsteinpy.git", dirpath)

# make sure you are on the 1.0 branch
g = repo.git
g.checkout("master")

commits = list(repo.iter_commits("master"))
commit_datetime = [
    pd.to_datetime(c.committed_datetime.astimezone(pytz.utc)) for c in commits
]

authors = [f"{c.author.name} <{c.author.email}>" for c in commits]
mailmap = sunpy_paper.get_author_transform_mapping(repo)
mapped_authors = [mailmap.get(a.strip().lower(), a.strip().lower()) for a in authors]
author_names = [c.author.name.lower() for c in commits]
author_emails = [c.author.email for c in commits]

number_unique_authors = len(set(mapped_authors))
print(f"There are {number_unique_authors} unique authors")

dev_days = (datetime.datetime(2020, 2, 16) - datetime.datetime(2019, 1, 30)).days

new_contributors_per_month = number_unique_authors / dev_days * 30.42
print(f"There are {new_contributors_per_month} new contributors added every month.")

data = pd.DataFrame(data={"author": mapped_authors}, index=commit_datetime)

total_lines_of_code = 19701
lines_of_code_per_day = total_lines_of_code / dev_days
print(f"{lines_of_code_per_day} lines of code added per day")

author_count = data.groupby("author").apply(lambda x: len(x))
number_of_top_contributors = 2
percent_of_commits = author_count.sort_values()[-number_of_top_contributors:].sum() / author_count.sum()
print(f'The top {number_of_top_contributors} contributors generated {percent_of_commits} of commits')

